Relation/Entity-Centric Reading Comprehension

Constructing a machine that understands human language is one of the most elusive and long-standing challenges in artificial intelligence. This thesis addresses this challenge through studies of reading comprehension with a focus on understanding entities and their relationships. More specifically, we focus on question answering tasks designed to measure reading comprehension. We focus on entities and relations because they are typically used to represent the semantics of natural language.

==> compile.sh <==
#!/bin/bash
rm main.aux
rm main.bbl
rm main.blg
rm main.dvi
rm main.idx
rm main.lof
rm main.log
rm main.lot
rm main.out
rm main.pdf
rm main.toc
pdflatex main
pdflatex main
bibtex main
pdflatex main
pdflatex main

